A note on deformation argument for $L^2$ constraint problem

We study the existence of $L^2$ normalized solutions for nonlinear Schr\"odinger equations and systems. Under new Palais-Smale type conditions we develop new deformation arguments for the constraint functional on $S_m=\{ u; \, \int_{\mathbf{R}^N} | u |^2=m\}$ or $S_{m_1} \times S_{m_2}$. As applications, we give other proofs to the results of [\cite[J:20], \cite[BdV:6], \cite[BS1:7]]. As to the results of [\cite[J:20], \cite[BdV:6]], our deformation result enables us to apply the genus theory directly to the corresponding functional to obtain infinitely many solutions. As to the result [\cite[BS1:7]], via our deformation result we can show the existence of vector solution without using constraint related to the Pohozaev identity.

==> kt3.mac <==
%
%  ---	kt3.mac	---
%  Version of Oct. 28, 2013
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% --- label etc (supported by cr6.rb) ---
%
% \label, \labeldef, \ref, \raw
% \bibitem, \cite
% \const, \newconst, \cond, \newcond
%
% \citeinitial  : print citations with initial (default)
% \citenumber   : print citations with number
%
% --- sections ---
%
% \BC, \BS, \BSS, \bibliography: begin chapter, section, subsection, references
% \BScap, \BScap, \BSScap: with caption for pdf outline
%
% \pagechanges:  \vfil\break before \BS
%
% --- headline ---
%
% \head[comment]  : print "comment"
% \head[comment*] : print "comment [file name]"
% \head[comment**]: print "comment [file name: date, time]"
%
% --- comment ---
% 
% \comment ... \endcomment
%
% --- statements ---
%
% \claim
%
% --- special structure ---
%
% \flushright: flush right
% \ul{...}    : underline
% \ulword{...}: underline each word
% \QED : end of proof
% \EOS : end of statement
%
% \m      : \hfil\break
% \newpage: \vfil\break
%
% --- pdf bookmark ---
%
% \bookmark[#1]#2#3 : #1 [] open [-] close, #2 level, #3 string
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Oct 27, 2008: change \comment ... \endcomment command.
% Mar 13, 2009: add \ul
% Mar 15, 2009: change \BC, \BS, BSS add \ignorespaces
% Mar 20, 2009: add \ulwords, \head, \RedMarker
% Mar 22, 2009: add \nopagechange
% Dec.16, 2010: add \colorref, \ulref, \Step
% Dec.17, 2010: add \colorconst.  Use \colorbox for \colorref etc.
% Apr.24, 2011: add \cond, \newcond, \colorcond
% Oct.24, 2013: add pdf outline macro
% Oct.25, 2013: rewrite colorref etc.
% Oct.28, 2013: remove \nopagechange, add \pagechanges
% Nov. 2, 2013: add \bibliography
% Nov.14, 2013: add \colorbib(B)
% Nov.17, 2013: add \colorraw(B)
% Nov.17, 2013: move \colorref(B) etc to kt3-check.mac
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\message{ ---  kt3.mac (version of Nov. 17, 2013) --- }

%  ---	Size etc.  ---

\magnification=\magstep1
\baselineskip=18 true pt

% ----- new ref and label for label[*/*:*] -----

\def\COMPARE#1#2#3#4{{\edef\worda{#1}\edef\wordb{#2}%
\ifx\worda\wordb#3\else#4\fi}}
%	#1 word1
%	#2 word2
%	#3 if word1=word2 do #3
%	#3 if word1\not=word2 do #4

\def\rmcolon[#1:]{#1}
\def\rmslash[#1/]{#1}
\def\takeone[#1/#2]{\COMPARE{#2}{}{#1}{\rmslash[#2]}\COMPARE{#2}{/}{/#1/}{}}
\def\refref[#1:#2]{\COMPARE{#2}{}{{\rm (\takeone[#1/])}}{\rmcolon[#2]}}

\def\label[#1]{\ref[#1]}
\def\labeldef[#1]{\ref[#1]}
\def\ref[#1]{\refref[#1:]}

\def\raw[#1]{#1}

\def\citecite[#1:#2]{\COMPARE{#2}{}{{\bf #1}}{{\bf \rmcolon[#2]}}}

\def\bibitem[#1]{\item{[\cite[#1]]}}
\def\cite[#1]{\citecite[#1:]}

% to print initial, use \citeinitial
\def\citeinitial{\def\citecite[##1:##2]{{\bf ##1}}}

\citeinitial

% to print number, use \citenumber
\def\citenumber{%
\def\citecite[##1:##2]{\COMPARE{##2}{}{{\bf ##1}}{{\bf \rmcolon[##2]}}}}

%\def\const[#1:#2]{\COMPARE{#1}{e}{{\epsilon_{#2}}}{{#1_{#2}}}}
\def\const[#1:#2]{{#1_{#2}}}
\def\newconst[#1]{\const[#1]}

\def\cond[#1:#2]{$(#1#2)$}
\def\newcond[#1:#2]{$(#1#2)$}

%  --- Style ---

\def\BCcap#1#2{%
\vfil\break%
\bookmark[]{0}{#2}\noindent{\bf #1}\medskip\noindent\ignorespaces}

\def\BC#1{\BCcap{#1}{#1}}

\def\BScap#1#2{\bigbreak\bookmark[]{1}{#2}\noindent{\bf #1}\nobreak\smallskip\noindent\ignorespaces}%
\def\BS#1{\BScap{#1}{#1}}%

\def\pagechanges{%
\def\BScap##1##2{%
\def\BScap####1####2{\vfil\break\bookmark[]{1}{####2}\noindent{\bf ####1}\medskip\noindent\ignorespaces}%
\def\BS####1{\BScap{####1}{####1}}%
\bigskip\bookmark[]{1}{##2}\noindent{\bf ##1}\medskip\noindent\ignorespaces}%
%
\def\BS##1{\BScap{##1}{##1}}%
}

\def\BSScap#1#2{%
\medbreak\bookmark[]{2}{#2}\noindent{\bf #1}\nobreak\smallskip\noindent\ignorespaces}  % added on Aug. 28, 1996

\def\BSS#1{\BSScap{#1}{#1}}

\def\bibliography{\bookmark[]{1}{References}\centerline{\bf References}}

% ---

\def\claim#1. {\noindent{\bf #1. }}

%\def\endproclaim{\par}

\def\flushright#1{{\unskip\nobreak\hfil\penalty50\hskip2em\hbox{}\nobreak\hfil%
#1\parfillskip=0pt\finalhyphendemerits=0\par}}

\def\bull{\vrule height 1.8ex width 1.0ex depth .1ex }
\def\QED{\ifmmode\eqno\hbox{$\bull$}\else\flushright{\hbox{$\bull$}}\fi}
%\def\QED{\flushright{\hbox{$\bull$}}}

\def\writebull{\lower 0.1 em\vbox{\hrule\vfil\hbox to 1.1 ex{%
\vrule height 1.6 ex depth 0.1 ex width 0 ex\vrule\hfil\vrule}\vfil\hrule}}
\def\EOS{\ifmmode\eqno\hbox{$\writebull$}\else\flushright{\hbox{$\writebull$}}\fi}

%	------	 Mathematical Symbols	------

\def\R{\mathop{\bf R}\nolimits}
\def\N{\mathop{\bf N}\nolimits}
\def\Z{\mathop{\bf Z}\nolimits}
\def\C{\mathop{\bf C}\nolimits}
\def\Q{\mathop{\bf Q}\nolimits}

%\def\boldR{\mathop{\bf R}\nolimits}
%\def\boldN{\mathop{\bf N}\nolimits}
%\def\boldZ{\mathop{\bf Z}\nolimits}
%\def\boldC{\mathop{\bf C}\nolimits}
%\def\boldQ{\mathop{\bf Q}\nolimits}

\def\abs#1{|{#1}|}
\def\pabs#1{\left|{#1}\right|}
\def\norm#1{\|{#1}\|}
\def\pnorm#1{\left\|{#1}\right\|}

\def\dist{\mathop{\rm dist}\,}
\def\grad{\mathop{\rm grad}\,}
\def\div{\mathop{\rm div}\,}
\def\proj{\mathop{\rm proj}\nolimits}
\def\cat{\mathop{\rm cat}\nolimits}
\def\deg{\mathop{\rm deg}\nolimits}
\def\supp{\mathop{\rm supp}}
\def\meas{\mathop{\rm meas}\nolimits}
\def\SPAN{\mathop{\rm span}}		   %  this defition is not good.
\def\sign{\mathop{\rm sign}\nolimits}
\def\Var{\mathop{\rm Var}\nolimits}
\def\index{\mathop{\rm index}\nolimits}
\def\diam{\mathop{\rm diam}\nolimits}
\def\esssup{\mathop{\rm ess\, sup}} % added aug. 28, 1996

\def\wlimit{\rightharpoonup}
\def\maru#1{$#1^\circ$}
\def\half{{1 \over 2}}

\def\twodotsprimitive#1{\mathop%
{\mathop{#1}\limits^{\scriptstyle\bullet\bullet}}\nolimits}
\def\onedotprimitive#1{\mathop{\mathop{#1}%
\limits^{\scriptstyle\bullet}}\nolimits}
\def\onedot#1{\expandafter\onedotprimitive#1}
\def\twodots#1{\expandafter\twodotsprimitive#1}

\def\bmatrix#1{\left[\matrix{#1}\right]}  % added Aug. 28, 1996

\def\m{\hfil\break}  % added on Jun. 27, 2002
\def\newpage{\vfil\break}

% ----- \step -----

\def\Step#1:#2\par{\noindent%
\ul{Step #1}: {\sl #2}\par}

% ----- \ul, \ulref -----

\def\ul#1{{\everymath{}\ifmmode\underline{#1}\else$\underline{\hbox{#1}}$\fi}}% add Mar. 13, 2009

\def\subject#1{\noindent\ul{\bf #1}}

\def\ulref{%
\def\refref[##1:##2]{\COMPARE{##2}{}{\rm (\ul{\smash{\takeone[##1/]}})}{\ul{\smash{\rmcolon[##2]}}}}}

% ----- \ulwords ------

\def\uloneword#1{{\everymath{}\ifmmode\underline{\mathstrut#1}\else$\underline{\mathstrut\hbox{#1}}$\fi}}

\def\ulw#1 #2\endulw{%
\if!#2!\uloneword{#1}\else\uloneword{#1} \ulw#2\endulw\fi}

\def\ulwords#1{\ulw#1 \endulw}

% ------------------------------
% ----- headline ---------------
% ------------------------------

\def\today{\ifcase\month\or January\or February\or March\or April\or May%
\or June\or July\or August\or September\or October\or November\or December\fi%
\space\number\day, \number\year}

\def\todayshort{\ifcase\month\or Jan.\or Feb.\or Mar.\or Apr.\or May%
\or Jun.\or Jul.\or Aug.\or Sep.\or Oct.\or Nov.\or Dec.\fi%
\ \number\day, \number\year}

\countdef\hour=200\countdef\mini=201\countdef\hoursixty=202%
\def\TIME{{\hour=\time \mini=\time \divide\hour by 60 \hoursixty=\hour%
\multiply\hoursixty by 60 \advance\mini by -\hoursixty%
\number\hour\hbox{:}\ifnum\mini<10 0\fi\number\mini}}

%\headline={\hfil\today\hbox{ }\TIME\hbox{ }}

%%%

\def\headprimitive[#1*#2]{%
\COMPARE{#2}{**}{%
\global\headline={\tt\hfil#1 \tt [\jobname.tex:\ \todayshort\hbox{ }\TIME]}}{}%
\COMPARE{#2}{*}{%
\global\headline={\tt\hfil#1 \tt [\jobname.tex]}}{}%
\COMPARE{#2}{}{\global\headline={\rm\hfil#1}}{}%
}

\def\head[#1]{%
\if!#1!\headline={\tt\hfil\jobname.tex:\ \todayshort\hbox{ }\TIME\hbox{ }}%
\else\headprimitive[#1*]\fi}
%\else\headline={\rm\hfil#1 [\todayshort]}\fi}

% ----------------------- 
% ----- pdf outline -----
% ----------------------- 

%\special{pdf:tounicode 90ms-RKSJ-UCS2}} % for Shift JIS
%\special{pdf:tounicode UTF8-UTF16}}     % for UTF-8

\special{pdf:tounicode EUC-UCS2} % for EUC

% example of /Dest [@thispage ...]
%	/Fit
%	/FitH @ypos
%	/XYZ null @ypos null

\def\bkmk[#1]#2#3{\special{pdf: out [#1] #2 <</Title (#3) /Dest [@thispage /XYZ null @ypos null]>>}}
%\def\bkmk[#1]#2#3{\special{pdf: out [#1] #2 <</Title (#3) /Dest [@thispage /FitH @ypos]>>}}
%\def\bookmark[#1]#2#3{\bkmk[#1]{#2}{#3}}

\def\bookmark[#1]#2#3{{\def\label[##1:##2]{##2}\def\labeldef[##1:##2]{##2}%
\def\ref[##1:##2]{##2}\bkmk[#1]{#2}{#3}}}

%  ----- \comment ... \endcomment -----
% from Chapter 11, Tex by topic

{\catcode`\^^M=12 \endlinechar=-1 %
 \gdef\xcomment#1^^M{\def\test{#1}
    \ifx\test\endcomment \let\next=\endgroup
    \else \let\next=\xcomment \fi
    \next}
}

\def\dospecials{\do\ \do\\\do\{\do\}\do\$\do\&%
 \do\#\do\^\do\^^K\do\_\do\^^A\do\%\do\~}

\def\makeinnocent#1{\catcode`#1=12 }
\def\comment{\begingroup
    \let\do=\makeinnocent \dospecials
    \endlinechar`\^^M \catcode`\^^M=12 \xcomment}

{\escapechar=-1
 \xdef\endcomment{\string\\endcomment}
}

%\long\def\comment#1{} % added on May 3, 2003

%  -----  end of file  -----

\endinput


==> ltx-kt2.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
%  ---	ltx-kt.mac	---
%  Version of May 20, 2017
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% この macro を読み込んだ直後に
%
% \setmagnification[1200]
% \baselineskip=18 pt
%
% 等とせよ
%
% mpfig (metapost support) を用いる場合は
% \input luamplib.sty を tex file の最初に書き込むこと
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% --- label etc (supported by cr6.rb) ---
%
% \label, \labeldef, \ref, \raw
% \bibitem, \cite
% \const, \newconst, \cond, \newcond
%
% \citeinitial  : print citations with initial (default)
% \citenumber   : print citations with number
%
% --- sections ---
%
% \BC, \BS, \BSS, \bibliography: begin chapter, section, subsection, references
% \BScap, \BScap, \BSScap: with caption for pdf outline
%
% \pagechanges:  \vfil\break before \BS
%
% --- headline ---
%
% \head[comment]  : print "comment"
% \head[comment*] : print "comment [file name]"
% \head[comment**]: print "comment [file name: date, time]"
%
% --- comment ---
% 
% \comment ... \endcomment
%
% --- statements ---
%
% \claim
%
% --- special structure ---
%
% \flushright: flush right
% \ul{...}    : underline
% \ulword{...}: underline each word
% \QED : end of proof
% \EOS : end of statement
%
% \m      : \hfil\break
% \newpage: \vfil\break
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%% comment out the following line just for english %%%

\input luatexja.sty

\directlua{require 'ltx-kt2.lua'}

\message{ ---  tlx-kt2.mac (version of Sep 17, 2017) --- }

%  --- font and size (Japanese) ---

%\input ltx-kt-fonts.mac

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% ----- new ref and label for label[*/*:*] -----

\def\COMPARE#1#2#3#4{{\edef\worda{#1}\edef\wordb{#2}%
\ifx\worda\wordb#3\else#4\fi}}
%	#1 word1
%	#2 word2
%	#3 if word1=word2 do #3
%	#3 if word1\not=word2 do #4

\def\rmcolon[#1:]{#1}
\def\rmslash[#1/]{#1}
\def\takeone[#1/#2]{\COMPARE{#2}{}{#1}{\rmslash[#2]}\COMPARE{#2}{/}{/#1/}{}}
\def\refref[#1:#2]{\COMPARE{#2}{}{{\rm (\takeone[#1/])}}{\rmcolon[#2]}}

\def\label[#1]{\ref[#1]}
\def\labeldef[#1]{\ref[#1]}
\def\ref[#1]{\refref[#1:]}

\def\raw[#1]{#1}

\def\citecite[#1:#2]{\COMPARE{#2}{}{{\bf #1}}{{\bf \rmcolon[#2]}}}

\def\bibitem[#1]{\item{[\cite[#1]]}}
\def\cite[#1]{\citecite[#1:]}

% to print initial, use \citeinitial
\def\citeinitial{\def\citecite[##1:##2]{{\bf ##1}}}

\citeinitial

% to print number, use \citenumber
\def\citenumber{%
\def\citecite[##1:##2]{\COMPARE{##2}{}{{\bf ##1}}{{\bf \rmcolon[##2]}}}}

%\def\const[#1:#2]{\COMPARE{#1}{e}{{\epsilon_{#2}}}{{#1_{#2}}}}
\def\const[#1:#2]{{#1_{#2}}}
\def\newconst[#1]{\const[#1]}

\def\cond[#1:#2]{$(#1#2)$}
\def\newcond[#1:#2]{$(#1#2)$}

%  --- Style ---

\def\BCcap#1#2{%
\vfil\break%
\destoutline[]{0}{#2}{#2}\noindent{\bf #1}\medskip\noindent\ignorespaces}

\def\BC#1{\BCcap{#1}{#1}}

\def\BScap#1#2{\bigbreak\destoutline[]{1}{#2}{#2}\noindent{\bf #1}\nobreak\smallskip\noindent\ignorespaces}%
\def\BS#1{\BScap{#1}{#1}}%

\def\pagechanges{%
\def\BScap##1##2{%
\def\BScap####1####2{\vfil\break\destoutline[]{1}{####2}{####2}\noindent{\bf ####1}\medskip\noindent\ignorespaces}%
\def\BS####1{\BScap{####1}{####1}}%
\bigskip\destoutline[]{1}{##2}{##2}\noindent{\bf ##1}\medskip\noindent\ignorespaces}%
%
\def\BS##1{\BScap{##1}{##1}}%
}

\def\BSScap#1#2{%
\medbreak\destoutline[]{2}{#2}{#2}\noindent{\bf #1}\nobreak\smallskip\noindent\ignorespaces}  % added on Aug. 28, 1996

\def\BSS#1{\BSScap{#1}{#1}}

\def\bibliography{\destoutline[]{1}{References}{References}\centerline{\bf References}}

% ---

\def\claim#1. {\noindent{\bf #1. }}

%\def\endproclaim{\par}

\def\flushright#1{{\unskip\nobreak\hfil\penalty50\hskip2em\hbox{}\nobreak\hfil%
#1\parfillskip=0pt\finalhyphendemerits=0\par}}

\def\bull{\vrule height 1.8ex width 1.0ex depth .1ex }
\def\QED{\ifmmode\eqno\hbox{$\bull$}\else\flushright{\hbox{$\bull$}}\fi}
%\def\QED{\flushright{\hbox{$\bull$}}}

\def\writebull{\lower 0.1 em\vbox{\hrule\vfil\hbox to 1.1 ex{%
\vrule height 1.6 ex depth 0.1 ex width 0 ex\vrule\hfil\vrule}\vfil\hrule}}
\def\EOS{\ifmmode\eqno\hbox{$\writebull$}\else\flushright{\hbox{$\writebull$}}\fi}

%	------	 Mathematical Symbols	------

\def\R{{\bf R}}% May 20, 2017
\def\N{{\bf N}}
\def\Z{{\bf Z}}
\def\C{{\bf C}}
\def\Q{\mathop{\bf Q}\nolimits}

%\def\R{\mathop{\bf R}\nolimits}
%\def\N{\mathop{\bf N}\nolimits}
%\def\Z{\mathop{\bf Z}\nolimits}
%\def\C{\mathop{\bf C}\nolimits}
%\def\Q{\mathop{\bf Q}\nolimits}

\def\abs#1{|{#1}|}
\def\pabs#1{\left|{#1}\right|}
\def\norm#1{\|{#1}\|}
\def\pnorm#1{\left\|{#1}\right\|}

\def\dist{\mathop{\rm dist}}
\def\grad{\mathop{\rm grad}}
\def\div{\mathop{\rm div}\,}
\def\proj{\mathop{\rm proj}\nolimits}
\def\cat{\mathop{\rm cat}\nolimits}
\def\deg{\mathop{\rm deg}\nolimits}
\def\supp{\mathop{\rm supp}}
\def\meas{\mathop{\rm meas}\nolimits}
\def\SPAN{\mathop{\rm span}}		   %  this defition is not good.
\def\sign{\mathop{\rm sign}\nolimits}
\def\Var{\mathop{\rm Var}\nolimits}
\def\index{\mathop{\rm index}\nolimits}
\def\diam{\mathop{\rm diam}\nolimits}
\def\esssup{\mathop{\rm ess\, sup}} % added aug. 28, 1996

\def\wlimit{\rightharpoonup}
\def\maru#1{$#1^\circ$}
\def\half{{1 \over 2}}

\def\twodotsprimitive#1{\mathop%
{\mathop{#1}\limits^{\scriptstyle\bullet\bullet}}\nolimits}
\def\onedotprimitive#1{\mathop{\mathop{#1}%
\limits^{\scriptstyle\bullet}}\nolimits}
\def\onedot#1{\expandafter\onedotprimitive#1}
\def\twodots#1{\expandafter\twodotsprimitive#1}

\def\bmatrix#1{\left[\matrix{#1}\right]}  % added Aug. 28, 1996

\def\m{\hfil\break}  % added on Jun. 27, 2002
\def\newpage{\vfil\break}

% ----- \step -----

\def\Step#1:#2\par{\noindent%
\ul{Step #1}: {\sl #2}\par}

% ----- \ul, \ulref -----

\def\ul#1{{\everymath{}\ifmmode\underline{#1}\else$\underline{\hbox{#1}}$\fi}}% add Mar. 13, 2009

\def\subject#1{\noindent\ul{\bf #1}}

\def\ulref{%
\def\refref[##1:##2]{\COMPARE{##2}{}{\rm (\ul{\smash{\takeone[##1/]}})}{\ul{\smash{\rmcolon[##2]}}}}}

% ----- \ulwords ------

\def\uloneword#1{{\everymath{}\ifmmode\underline{\mathstrut#1}\else$\underline{\mathstrut\hbox{#1}}$\fi}}

\def\ulw#1 #2\endulw{%
\if!#2!\uloneword{#1}\else\uloneword{#1} \ulw#2\endulw\fi}

\def\ulwords#1{\ulw#1 \endulw}

% ------------------------------
% ----- headline ---------------
% ------------------------------

\def\today{\ifcase\month\or January\or February\or March\or April\or May%
\or June\or July\or August\or September\or October\or November\or December\fi%
\space\number\day, \number\year}

\def\todayshort{\ifcase\month\or Jan.\or Feb.\or Mar.\or Apr.\or May%
\or Jun.\or Jul.\or Aug.\or Sep.\or Oct.\or Nov.\or Dec.\fi%
\ \number\day, \number\year}

\countdef\hour=200\countdef\mini=201\countdef\hoursixty=202%
\def\TIME{{\hour=\time \mini=\time \divide\hour by 60 \hoursixty=\hour%
\multiply\hoursixty by 60 \advance\mini by -\hoursixty%
\number\hour\hbox{:}\ifnum\mini<10 0\fi\number\mini}}

%\headline={\hfil\today\hbox{ }\TIME\hbox{ }}

%%%

\def\headprimitive[#1*#2]{%
\COMPARE{#2}{**}{%
\global\headline={\tt\hfil#1 \tt [\jobname.tex:\ \todayshort\hbox{ }\TIME]}}{}%
\COMPARE{#2}{*}{%
\global\headline={\tt\hfil#1 \tt [\jobname.tex]}}{}%
\COMPARE{#2}{}{\global\headline={\rm\hfil#1}}{}%
}

\def\head[#1]{%
\if!#1!\headline={\tt\hfil\jobname.tex:\ \todayshort\hbox{ }\TIME\hbox{ }}%
\else\headprimitive[#1*]\fi}
%\else\headline={\rm\hfil#1 [\todayshort]}\fi}


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%  ----- \comment ... \endcomment -----
% from Chapter 11, Tex by topic

{\catcode`\^^M=12 \endlinechar=-1 %
 \gdef\xcomment#1^^M{\def\test{#1}
    \ifx\test\endcomment \let\next=\endgroup
    \else \let\next=\xcomment \fi
    \next}
}

\def\dospecials{\do\ \do\\\do\{\do\}\do\$\do\&%
 \do\#\do\^\do\^^K\do\_\do\^^A\do\%\do\~}

\def\makeinnocent#1{\catcode`#1=12 }
\def\comment{\begingroup
    \let\do=\makeinnocent \dospecials
    \endlinechar`\^^M \catcode`\^^M=12 \xcomment}

{\escapechar=-1
 \xdef\endcomment{\string\\endcomment}
}

%\long\def\comment#1{} % added on May 3, 2003

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% magnification, font setting
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\newfam\Bbbfam

%\directlua{require 'ltx-kt-fonts.lua'}

\def\setmagnification[#1]{%
\directlua{
kt.magnification=#1
kt.set_dims()
}
\fontscale[1000]}

%%%%%%%

\def\fontscale[#1]{%
\enfontscale[#1]%
%%% comment out the following line just for english %%%
\jpfontscale[#1]%
}

\def\jpfontscale[#1]{%
\directlua{kt.jpfonts(#1)}
%
\def\mc{\tenmin\tentmin}%
\def\gy{\tengt\tentgt}%
\mc%
%
\let\bff=\bf%
\let\rmm=\rm%
\def\bf{\bff\tengt}%
\def\rm{\rmm\tenmin}%
\rm}

\def\enfontscale[#1]{%
\directlua{kt.enfonts(#1)}
%
% --- fam rm ---
%
% [plain] cmr10 
%
\textfont0=\tenrm
\scriptfont0=\sevenrm
\scriptscriptfont0=\fiverm
\def\rm{\fam0\tenrm}%  May 16, 2017
%
%--- fam mit ---
%
\textfont1=\teni
\scriptfont1=\seveni
\scriptscriptfont1=\fivei
\def\mit{\fam1}% \def\oldstyle{\fam\@ne\teni}
\textfont1=\teni
\scriptfont1=\seveni
\scriptscriptfont1=\fivei
\def\mit{\fam1\teni}%
%
% --- fam  cal ---
%
\textfont2=\tensy
\scriptfont2=\sevensy 
\scriptscriptfont2=\fivesy
%
\def\cal{\fam2}%
%
% --- fam it ---
%
%\font\tenex
%
\textfont3=\tenex
\scriptfont3=\tenex
\scriptscriptfont3=\tenex
%\newfam\itfam
\def\it{\fam\itfam\tenit}% \it is family 4
%
% --- fam sl ---
%
\textfont\itfam=\tenit
%\newfam\slfam
\def\sl{\fam\slfam\tensl}% \sl is family 5
\textfont\slfam=\tensl
%
% --- fam bf ---
%
%\newfam\bffam
\def\bf{\fam\bffam\tenbf}% \bf is family 6
\textfont\bffam=\tenbf
\scriptfont\bffam=\sevenbf
\scriptscriptfont\bffam=\fivebf
%
% --- fam tt ---
%
%\newfam\ttfam
\def\tt{\fam\ttfam\tentt}% \tt is family 7
\textfont\ttfam=\tentt
\scriptfont\ttfam=\seventt
\scriptscriptfont\ttfam=\fivett
%
% additional fonts
%
%%% for \R, \N,...
%
\textfont\Bbbfam=\tenmsbm
\scriptfont\Bbbfam=\sevenmsbm
\scriptscriptfont\Bbbfam=\fivemsbm
%
\def\Bbb{\fam\Bbbfam}%
%
%
\rm%
%
}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% pdf outline
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\dest#1{%
\pdfextension dest name{#1} xyz%
}

\def\link#1#2{\pdfextension startlink goto name {#1} #2\pdfextension endlink}%

%%%

\def\pushoutlineorg#1]#2#3#4{%
\directlua{table.insert(kt.array_outline,{oc='#1', level='#2', name='#3', text='#4'})}%
}

\def\pushoutline#1{\def\worda{#1}\def\wordb{[}\ifx\worda\wordb \let\next=\pushoutlineorg%
\else\def\next##1##2{\pushoutlineorg]{#1}{##1}{##2}}\fi\next}

%%%

\def\destoutlineorg#1]#2#3#4{{%
% for cr6
\def\label[##1:##2]{##2}\def\labeldef[##1:##2]{##2}%
\def\ref[##1:##2]{##2}%
%
\dest{#3}%
\pushoutline[#1]{#2}{#3}{#4}%
}}

\def\destoutline#1{\def\worda{#1}\def\wordb{[}\ifx\worda\wordb \let\next=\destoutlineorg%
\else\def\next##1##2{\destoutlineorg]{#1}{##1}{##2}}\fi\next}

%%%%

\def\mkoutline{%
\directlua{kt.mk_outline_jp()%
%\directlua{kt.mk_outline_en()%
}}%

\let\orgend=\end
\def\end{\mkoutline\orgend}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Figures: mplib support
%
% 使用するときは
%    \input luamplib.sty
% を tex file の最初に書き込むこと.
%
% \mpfig[#1]{#2:#3}
%  #1 (option) option
%  #2 mpfile name
%  #3 fig no (取り込みたい図の mp file 内の番号)
%
% option としては [u:= 2cm; manner:=bad; debug] のように指定
%  [u:= 2cm] 等は mp file 中の unit u の大きさを変更
%  [bad_manner] は mp file の取り組み方を変更
%  default では取り込む図以外の他の図の code は取り込まずに
%  mplib により comple する.
%  この option を指定すると他の図の code も beginfig(.), endfig; 以外を
%  取り込んで mplib により comple する. global な変数を他の図の
%  code 内で変更している御行儀の良くない code の場合はこの option を
%  指定すること.
%  [debug] debug 用の mp file を出力, mp file の compile は行わない
%  [dump] debug 用の mp file を出力, mp file の compile も行う.
%
% \mpfigcap[#1]{#2:p}{#3} make a fig with a caption #3
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\mpfigureorg#1]#2:#3\endmpfigureorg{%
\directlua{kt.mp_fig('#1','#2',#3)}}

\def\mpfigure#1]#2{\mpfigureorg#1]#2\endmpfigureorg}

\def\mpfig#1{\def\worda{#1}\def\wordb{[}\ifx\worda\wordb \let\next=\mpfigure%
\else\mpfigure]{#1}\let\next=\relax\fi\next}

%%%

\newdimen\tmpmpdimen

\def\mpfigurecap#1]#2#3{%
\setbox0=\hbox{\mpfigureorg#1]#2\endmpfigureorg}%
\tmpmpdimen=\wd0%
\vbox{\box0\hbox to \tmpmpdimen{\hss{#3}\hss}}}

\def\mpfigcap#1{\def\worda{#1}\def\wordb{[}\ifx\worda\wordb \let\next=\mpfigurecap%
\else\def\next##1{\mpfigurecap]{#1}{##1}}\relax\fi\next}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% Figures (pdf, jpg etc)
% 但し, eps は取り込むことができない.
% metapost を pdf に変換して取り込みたいときは
%   prologues:=3;
% を mp file 内に書き込んで mpost により, compile し
% その後, eps2pdf 等により pdf に変換すること.
%
% \fig<#1>#2
%
% #1: (option) 印刷されるとときの横幅 (cm 等の単位もつけること)
% #2: file 名
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\def\figorg#1>#2{{\def\worda{#1}\def\wordb{}%
\ifx\worda\wordb\saveimageresource{#2}\else\saveimageresource width #1 {#2}\fi%
\useimageresource \lastsavedimageresourceindex}}

\def\fig#1{\def\worda{#1}\def\wordb{<}\ifx\worda\wordb \let\next=\figorg%
\else\figorg>{#1}\let\next=\relax\fi\next}

\def\figcaporg#1>#2#3{%
\setbox0=\hbox{\figorg#1>{#2}}%
\tmpmpdimen=\wd0%
\vbox{\box0\hbox to \tmpmpdimen{\hss{#3}\hss}}}

\def\figcap#1{\def\worda{#1}\def\wordb{<}\ifx\worda\wordb \let\next=\figcaporg%
\else\def\next##1{\figcaporg>{#1}{##1}}\relax\fi\next}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%
% ltx-color-simple
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

\chardef\ktcolorstack=\pdffeedback colorstackinit direct{0 g}

\def\ColorPush[#1]{\pdfextension colorstack\ktcolorstack push {#1}}%

\def\ColorPop{\pdfextension colorstack\ktcolorstack pop}

\def\colorprim[#1]{\ColorPush[#1]\aftergroup\ColorPop}

%%%%%%%%%%%%%%%%%%%%%%

\def\black{\colorprim[0 g]}
\def\gray{\colorprim[0.5 g]}
\def\white{\colorprim[1 g]}
\def\red{\colorprim[1 0 0 rg]}
\def\yellow{\colorprim[1 1 0 rg]}
\def\lime{\colorprim[0 1 0 rg]}
\def\aqua{\colorprim[0 1 1 rg]}
\def\blue{\colorprim[0 0 1 rg]}
\def\fuchsia{\colorprim[1 0 1 rg]}
\def\maroon{\colorprim[0.5 0 0 rg]}
\def\olive{\colorprim[0.5 0.5 0 rg]}
\def\green{\colorprim[0 0.5 0 rg]}
\def\teal{\colorprim[0 0.5 0.5 rg]}
\def\navy{\colorprim[0 0 0.5 rg]}
\def\purple{\colorprim[0.5 0 0.5 rg]}

%%%%%%%%%%%%%%%%%%%%%%

\endinput



==> luatex-or-tex.mac <==
%
% luatex or tex
%

\ifx\luatexversion\undef%
\message{*** luatexversion undefined ***}
\input kt3.mac

\else

\message{*** luatex version: \the\luatexversion ***}
\input ltx-kt2.mac
\setmagnification[1200]
\baselineskip=18 true pt
\fi


==> macro.mac <==
\def\epsilon{\varepsilon}

% intro

\def\dist{\mathop{\rm dist}\nolimits}

\def\calI{{\cal I}}
\def\calP{{\cal P}}
\def\SS{S_{m_1}\times S_{m_2}}

% prelim.txt



% single.txt

\def\E{H_r^1(\R^N)}
\def\intRN{\int_{\R^N}}
\def\calP{{\cal P}}

\def\calE{{\cal E}}
\def\g{\mathop{\rm genus}}

% deform.txt

\def\wK{\widetilde{K}}
\def\wN{\widetilde{N}}
\def\wO{\widetilde{O}}

\def\calX{{\cal X}}

\def\weta{\widetilde{\eta}}

\def\calI{{\cal I}}
\def\calJ{{\cal J}}
\def\calQ{{\cal Q}}

\def\wG{{\widetilde G}}
